The Podium Mechanism: Improving on the Laplace and Staircase Mechanisms

The Podium mechanism guarantees ($\epsilon, 0$)-differential privacy by sampling noise from a \emph{finite} mixture of three uniform distributions. By carefully constructing such a mixture distribution, we trivially guarantee privacy properties, while minimizing the variance of the noise added to our continuous outcome. Our gains in variance control are due to the "truncated" nature of the Podium mechanism where support for the noise distribution is maintained as close as possible to the sensitivity of our data collection, unlike the \emph{infinite} support that characterizes both the Laplace and Staircase mechanisms. In a high-privacy regime ($\epsilon < 1$), the Podium mechanism outperforms the other two by 50-70\% in terms of the noise variance reduction, while in a low privacy regime ($\epsilon \to \infty$), it asymptotically approaches the Staircase mechanism.

==> PMs.R <==
library(rmutil)

LM <- function(n, delta, epsilon) {
	rlaplace(n, 0, delta / epsilon)
}

dLM <- function(x, delta = 1, epsilon = 0.5) {
	dlaplace(x, 0, delta / epsilon)
}

SM <- function(n, delta, eps) {
	b <- exp(-eps)
	
	gamma <- -b / (1 - b) + (b - 2 * b^2 + 2 * b^4 - b^5)^(1/3) / (2^(1/3) * (1 - b)^2)
	
	s <- sample(c(-1, 1), n, replace = TRUE)
	b <- exp(-eps)
	g <- rgeom(n, 1-b)
	u <- runif(n)
	B <- sample(c(1, 0), n, prob = c((1 - gamma) * b / (gamma + (1 - gamma) * b),
								gamma / (gamma + (1 - gamma) * b)), replace = TRUE)
	s * ((1 - B) * ((g + gamma * u) * delta) +
	           B * ((g + gamma + (1 - gamma) * u) * delta))
}

dSM <- function(x, delta = 1, eps = 0.5) {
	b <- exp(-eps)
	gamma <- -b / (1 - b) + (b - 2 * b^2 + 2 * b^4 - b^5)^(1/3) / (2^(1/3) * (1 - b)^2)
	alpha <- (1 - exp(-eps)) / (2 * delta * (gamma + exp(-eps) * (1 - gamma)))
	
	if (x >= 0 && x < gamma * delta) {
		alpha
	} else if (x >= gamma * delta && x < delta) {
		alpha * exp(-eps)
	} else if (x >= delta) {
		k <- x %/% delta
		exp(-k * eps) * dSM(x - k * delta, delta, eps)
	} else {
		dSM(-x, delta, eps)
	}
}

StaircaseVar <- function(pars) {
	b <- exp(-pars$epsilon)
	pars$delta^2 * (2^(-2/3) * b^(2/3) * (1 + b)^(2/3) + b) / (1-b)^2
}

LaplaceVar <- function(pars) {
	2 * pars$delta^2 / pars$epsilon^2
}

PM <- function(x, eps, delta, m, w, d) {
	eps <- pars$epsilon
	delta <- pars$delta
	m <- pars$m
	w <- pars$l
	d <- pars$d
	sapply(x, function(z) {
		t <- (2 * z - w^2 * d * (exp(eps) - 1)) / (2 * w * d * (exp(eps) - 1))
		if (abs(t) > delta * m / 2) {
			cat("Outside of range\n")
		}
		p1 <- d * (t + delta * m / 2)
		p2 <- d * exp(eps) * w
		if (runif(1) < p1) {
			runif(1, -delta * m / 2, t)
		} else if (runif(1) < p1 + p2) {
			runif(1, t, t + w)
		} else {
			runif(1, t + w, delta * m / 2)
		}
	})
}






==> Podium.R <==
library(Rmpfr)

CR <- function(x) {
    sign(x) * abs(x)^(1/3)
}

GetS <- function(epsilon) {
	# real solutions -2 e^(ϵ - s) + 2 e^(s + ϵ) - e^(2 ϵ - 2 s) + e^(2 s)  for s
	# Good approximation is epsilon / 3
	epsilon <- mpfr(epsilon, 128)
	cr <- CR(4 * (exp(2 * epsilon) - exp(4 * epsilon)))
	ee <- exp(epsilon)	
	srt <- 2 * (2 * ee - ee^3)/sqrt(cr + ee^2)

	if (epsilon >= log(sqrt(2))) {
		as.numeric(log(-sqrt(cr + ee^2) - ee + sqrt(-srt + 2 * ee^2 - cr)) - log(2))
    } else {
	   	as.numeric(log(sqrt(cr + ee^2) - ee + sqrt(srt + 2 * ee^2 - cr)) - log(2))
	}
}

GetExtremalShape <- function(epsilon, delta = 1, approx = FALSE, fs = NULL) {
	if (approx) {
		s <- epsilon / 3
	} else {
		s <- GetS(epsilon)
	}	
	
	if (!is.null(fs)) {
		s <- fs
	}
	
	esm <- exp(-s)
	es <- exp(s)
	ee <- exp(epsilon)
	ees <- exp(epsilon - s)
	
	T <- 1 + es + ee + ees
	
	m <- T / (ee - 1)
	d <- (1 + esm) * (1 + es) / (delta * m * T)
	l <- delta * m / (1 + es)
	t <- m * delta / (1 + exp(-s)) - m * delta / 2
	p <- (1 + exp(s)) / T
	mu <- delta / 2

	list(m = m, l = l, d = d, s = s, p = p, t = t, epsilon = epsilon, delta = delta, mu = mu)
}

GetMuT <- function(pars, mu) {
	if (abs(mu) > pars$delta * pars$m / 2) {
		return(NA)
	}
	ee1 <- exp(pars$epsilon) - 1
	t <- (2 * mu - pars$l^2 * pars$d * ee1) / (2 * pars$l * pars$d * ee1)	
	pars$t <- t 
	pars$mu <- mu
	pars
}

PodiumVar <- function(pars) {
	d <- pars$d
	l <- pars$l
	m <- pars$m
	t <- pars$t
	delta <- pars$delta
	epsilon <- pars$epsilon
	
	dm2 <- delta * m / 2

	bp <- c(-dm2, t, t + l, dm2)
		
	p1 <- (bp[2] - bp[1]) * d
	p2 <- (bp[3] - bp[2]) * d * exp(epsilon)
	p3 <- 1 - p1 - p2
	
	m1 <- (bp[2] + bp[1]) / 2
	m2 <- (bp[3] + bp[2]) / 2
	m3 <- (bp[4] + bp[3]) / 2
	
	mu <- p1 * m1 + p2 * m2 + p3 * m3
	
	s1 <- (bp[2] - bp[1])^2 / 12
	s2 <- (bp[3] - bp[2])^2 / 12
	s3 <- (bp[4] - bp[3])^2 / 12
			
	v <- p1 * (m1^2 + s1) + p2 * (m2^2 + s2) + p3 * (m3^2 + s3) - mu^2

	list(mu = mu, var = v, p1 = p1, p2 = p2, p3 = p3)
}

Plot <- function(pars, cols, main, lwd = 2, mult = 10, shaded = TRUE, axis = TRUE) {
	md2 <- pars$m * pars$delta / 2
	
	plot(c(-md2, md2), c(-1, -1), ylim = c(0, pars$d * exp(pars$epsilon)), 
		type = "l", xlab = "", ylab = "density", bty = "n", xaxt = "n",
		main = main)

	if (shaded) {
		rect(-pars$delta / 2, 0, pars$delta / 2, mult, density = 10, col = cols[3],
			border = NA)
	}
	
	if (-md2 != pars$t) {
		lines(c(-md2, pars$t), c(pars$d, pars$d), lwd = lwd, col = cols[1])
	}
		
	lines(c(pars$t, pars$t + pars$l), c(pars$d, pars$d) * exp(pars$epsilon),
		 lwd = lwd, col = cols[1])
		 
	if (abs(pars$t + pars$l - md2) > .00001) {	 
		lines(c(pars$t + pars$l, md2), c(pars$d, pars$d), lwd = lwd, col = cols[1])
	}
		
	lines(c(-mult*md2, -md2), c(0, 0), lwd = lwd, col = cols[1])
	lines(c(md2, mult*md2), c(0, 0), lwd = lwd, col = cols[1])
	abline(v = c(pars$mu), lty = 2, col = cols[2])
	
	if (axis) {
	axis(1, c(-pars$delta * pars$m / 2, -pars$delta / 2, pars$delta / 2,
		pars$delta * pars$m / 2),
		 c(expression(-Delta*m/2), expression(-Delta/2), expression(Delta/2),
		 	expression(Delta * m/2)))
	}	 	
}

VarExtreme <- function(pars) {
	d <- pars$d
	l <- pars$l
	m <- pars$m
	t <- pars$t
	delta <- pars$delta
	epsilon <- mpfr(pars$epsilon, 128)
	s <- mpfr(pars$s, 128)
	
	esm <- exp(-s)
	es <- exp(s)
	ee <- exp(epsilon)
	ees <- exp(epsilon - s)
	T <- 1 + es + ee + ees
	
	# deriv (1 + e^s + e^epsilon + e^(epsilon - s)) (3 + e^(epsilon - s)  + e^s (e^s + 3 e^epsilon)) / (1 + e^s)
	c(as.numeric(delta^2 * m^2 / (12*T) * ((3 + ees + es * (es + 3 * ee)) / (1 + es)) - delta^2 / 4),
	  as.numeric(delta^2 / 12 * exp(-2 * s) * (es + ee) * (3 * exp(2 * s + epsilon) + 3 * es + exp(3 * s) + ee) / (ee - 1)^2 - delta^2 / 4),
	  as.numeric(delta^2 / 12 * (cosh(2 * s - epsilon) + 4 * cosh(s) + 3)/(cosh(epsilon) - 1)))
}

Var0 <- function(pars) {
	d <- pars$d
	l <- pars$l
	m <- pars$m
	t <- pars$t
	delta <- pars$delta
	epsilon <- mpfr(pars$epsilon, 128)
	s <- mpfr(pars$s, 128)
	
	as.numeric(delta^2 * m^2 / 12 * (1 + exp(s)) * (1 + exp(-s)) / (1 + exp(s) + exp(epsilon) + exp(epsilon - s)))
}



==> plots_podium.R <==
setwd("~/Desktop")

library(xtable)
library(RColorBrewer)
library(pBrackets)
cols <- brewer.pal(5, "Set2")

source("PMs.R")
source("Podium.R")

delta <- 1
x <- seq(-10, 10, .1)
d <- sapply(x, dSM, eps = 3)
l <- sapply(x, dLM, eps = 3)

pdf("laplace_staircase.pdf")
plot(x, d, pch = ".", cex = 3, xaxt = "n", xlab = "", ylab = "density",
	bty = "n", col = cols[1])
lines(x, l, col = cols[2], lwd = 1.7)

labels <- sapply(seq(-10, 10, 2 * delta), function(x) {
	if (x == 0) {
		bquote(.(x))
	} else {
		bquote(.(x)*Delta)
	}
	})
axis(1, seq(-10, 10, 2 * delta), do.call(expression, labels))
legend("topright", legend = c("Laplace Mechanism", "Staircase Mechanism"),
	fill = cols[1:2], border = cols[1:2], bty = "n")
legend("topleft", legend = expression(epsilon == 0.5), bty = "n")
dev.off()

pdf("podium.pdf", width = 12, height = 10)
pars <- GetExtremalShape(log(9), delta = 1)
par(mfrow = c(2, 2), mai = c(.5, .7, .5, .2))
Plot(GetMuT(pars, -.5), cols, main = expression(mu==-Delta/2))
Plot(GetMuT(pars, 0), cols, main = expression(mu == 0))
Plot(GetMuT(pars, .2), cols, main = expression(mu == Delta/5))
Plot(pars, cols, main = expression(mu == Delta/2))
dev.off()

pdf("schematic.pdf")
pars <- GetExtremalShape(log(3), delta = 1)
Plot(pars, cols, main = "", shaded = FALSE, axis = FALSE)
axis(1, c(-pars$delta * pars$m / 2, -pars$delta / 2, pars$t, pars$delta / 2, pars$delta * pars$m / 2),
		 c(expression(-Delta*m/2), expression(-Delta/2), expression(t), expression(Delta/2),
		   expression(Delta * m/2)))
brackets(pars$delta * pars$m / 2, .419, pars$t, .419, col = cols[3], h = .03, lwd = 2)
text(x = (pars$delta * pars$m / 2 + pars$t) / 2, y = .375, "w", col = cols[3], cex = 1.5)
brackets(-pars$delta * pars$m / 2, pars$d, -pars$delta * pars$m / 2, 0, col = cols[3], h = .1, lwd = 2)
text(x = -pars$delta * pars$m / 2 + .2, y = pars$d / 2, "d", col = cols[3], cex = 1.5)
brackets(pars$t, pars$d * exp(pars$epsilon), pars$t, 0, col = cols[3], h = .3, lwd = 2)
text(x = pars$t + .5, y = (pars$d * exp(pars$epsilon)) / 2, expression(d * e^epsilon), col = cols[3], cex = 1.5)
dev.off()
		 	
# table 
eps <- c(seq(.1, 5, .1), 6:100)
# eps <- log(x)
pars <- lapply(eps, function(x) GetExtremalShape(x, delta = 1))
tab <- as.data.frame(t(sapply(pars, function(z) c(z$epsilon, exp(z$epsilon), z$d, z$l, z$m, z$s))))
colnames(tab) <- c("epsilon", "exp(e)", "d", "w", "m", "s")
print(xtable(tab[tab$epsilon <= 10, ], digits = c(2, 2, 2, rep(20, 4))), include.rownames = FALSE)

t(sapply(pars, PodiumVar))
PodiumVar(pars[[1]])

pdf("approx_s.pdf")
par(mai = c(1, .8, .4, .4))
plot(tab[, 1], tab[, 6], xlab = expression(epsilon), ylab = "s", col = cols[2], bty = "n",
	cex = 2, cex.lab = 1.5, cex.axis = 1.3)
abline(0, 1/3, col = cols[1], lwd = 4)
dev.off()

pdf("var_comp.pdf", width = 12, height = 8)
PlotVar <- function(epsilon, main, cols, delta = 1, ylab = "") {
	epars <- GetExtremalShape(epsilon, delta)
	apars <- GetExtremalShape(epsilon, delta, TRUE)

	x <- seq(-delta / 2, delta / 2, .01)
	vars <- sapply(x, function(z) PodiumVar(GetMuT(epars, z))$var)
	avars <- sapply(x, function(z) PodiumVar(GetMuT(apars, z))$var)
	lv <- LaplaceVar(epars)
	sv <- StaircaseVar(epars)

	par(cex = 1.1, lwd = 1.5)
	plot(x, vars, ylim = c(0, 1.1 * max(lv, sv)), type = "l", bty = "n",
		xlab = "", ylab = ylab, xaxt = "n", main = main, col = cols[1])
	axis(1, c(min(x), 0, max(x)), c(expression(-Delta/2), 0, expression(Delta/2)))
	lines(x, avars, col = cols[3])
	
	abline(h = lv, col = cols[2], lty = 2)
	abline(h = sv, col = cols[4], lty = 2)
}

par(mfrow = c(2, 2), mai = c(.6, 1, .4, .1), omi = c(.7, .2, 0, 0))
PlotVar(.5, expression(epsilon == 0.5), cols, ylab = "noise variance")		
PlotVar(log(3), expression(epsilon == log(3)), cols)	
PlotVar(5, expression(epsilon == 5), cols, ylab = "noise variance")		
PlotVar(10, expression(epsilon == 10), cols)		

legend(-1.2, -.007, legend = c("Laplace", "Staircase", expression(Podium(epsilon/3)), "Podium"),
 		lty = c(2, 2, 1, 1), col = cols[c(2, 4, 3, 1)], bty = "n", ncol = 2, xpd = NA)
dev.off()

# Simulations.
pdf("sims.pdf", width = 12, height = 8)
x <- rbeta(10000, 2, 2) - 0.5

pars <- GetExtremalShape(1, delta = 1)
px <- PM(x, pars)
sx <- x + SM(length(x), pars$delta, pars$epsilon)
lx <- x + LM(length(x), pars$delta, pars$epsilon)

par(mfrow = c(2, 3), mai = c(.5, .4, .3, 0), omi = c(.1, .1, 0, 0))
ylim <- range(c(px, sx, lx))
plot(x, px, col = cols[1], bty = "n", pch = ".", ylim = ylim, xlab = "", ylab = "privatized",
	main = "Podium")
mtext(expression(privatized  (epsilon == 1)), 2, 2)	
legend("topleft", legend = paste0("V = ", round(var(px), 3)), bty = "n")	
plot(x, sx, col = cols[2], bty = "n", pch = ".", ylim = ylim, yaxt = "n", xlab = "",
	main = "Staircase")
legend("topleft", legend = paste0("V = ", round(var(sx), 3)), bty = "n")		
plot(x, lx, col = cols[3], bty = "n", pch = ".", ylim = ylim, yaxt = "n", xlab = "",
	main = "Laplace")
legend("topleft", legend = paste0("V = ", round(var(lx), 3)), bty = "n")		

pars <- GetExtremalShape(5, delta = 1)
px <- PM(x, pars)
sx <- x + SM(length(x), pars$delta, pars$epsilon)
lx <- x + LM(length(x), pars$delta, pars$epsilon)

ylim <- range(c(px, sx, lx))
plot(x, px, col = cols[1], bty = "n", pch = ".", ylim = ylim, xlab = "", ylab = "privatized")
mtext(expression(privatized  (epsilon == 5)), 2, 2)	
legend("topleft", legend = paste0("V = ", round(var(px), 3)), bty = "n")	
plot(x, sx, col = cols[2], bty = "n", pch = ".", ylim = ylim, yaxt = "n", xlab = "")
legend("topleft", legend = paste0("V = ", round(var(sx), 3)), bty = "n")	
mtext("raw", 1, 3)	
plot(x, lx, col = cols[3], bty = "n", pch = ".", ylim = ylim, yaxt = "n", xlab = "")
legend("topleft", legend = paste0("V = ", round(var(lx), 3)), bty = "n")
dev.off()

# Check for minimum variance. It works!
(pars <- GetExtremalShape(10, 1, TRUE))
os <- pars$s
PodiumVar(pars)
VarExtreme(pars)
s <- seq(os/2, 2 * os, .01)
plot(s, sapply(s, function(x) PodiumVar(GetExtremalShape(log(9), 1, FALSE, fs = x))$var))
abline(v = os)

# Table 2 (efficiency)
eps <- c(seq(.1, 1, .1), log(3), log(16), log(32), 5, 10, 20, 30, 40, 50)
pv <- sapply(eps, function(x) PodiumVar(GetExtremalShape(x, 1, FALSE))$var)
pv0 <- sapply(eps, function(x) PodiumVar(GetMuT(GetExtremalShape(x, 1, FALSE), 0))$var)
p3 <- sapply(eps, function(x) PodiumVar(GetExtremalShape(x, 1, TRUE))$var)
p30 <- sapply(eps, function(x) PodiumVar(GetMuT(GetExtremalShape(x, 1, TRUE), 0))$var)
sv <- sapply(eps, function(x) StaircaseVar(GetExtremalShape(x, 1, FALSE)))
lv <- sapply(eps, function(x) LaplaceVar(GetExtremalShape(x, 1, FALSE)))

print(xtable(data.frame(round(cbind(eps, p3 / pv, pv0 / pv, pv / lv, sv / lv, pv0 / sv, pv / sv),
  5)), digits = c(0, 2, 4, 4, 4, 4, 4, 4)), include.rownames = FALSE)





==> podium_check.R <==
library(Rmpfr)

source("~/Desktop/Podium.R")

epsilon <- 10
q <- (4 * (exp(2 * epsilon) - exp(4 * epsilon)))
a <- ifelse(q < 0, -abs(q)^(1/3), q^(1/3))
b <- 2 * (2 * exp(epsilon) - exp(3 * epsilon)) / sqrt(a + exp(2 * epsilon))
log((-sqrt(a + exp(2 * epsilon)) - exp(epsilon) + sqrt(-b + 2 * exp(2 * epsilon) - a)) / 2)
GetS(epsilon)

epsilon <- .1
q <- (4 * (exp(2 * epsilon) - exp(4 * epsilon)))
a <- ifelse(q < 0, -abs(q)^(1/3), q^(1/3))
b <- 2 * (2 * exp(epsilon) - exp(3 * epsilon)) / sqrt(a + exp(2 * epsilon))
log((sqrt(a + exp(2 * epsilon)) - exp(epsilon) + sqrt(b + 2 * exp(2 * epsilon) - a)) / 2)
GetS(epsilon)

epsilon <- 5
pars <- GetExtremalShape(5)
VarExtreme(pars)
PodiumVar(pars)$var

